CaDeX: Learning Canonical Deformation Coordinate Space for Dynamic Surface Representation via Neural Homeomorphism

While neural representations for static 3D shapes are widely studied, representations for deformable surfaces are limited to be template-dependent or lack efficiency. We introduce Canonical Deformation Coordinate Space (CaDeX), a unified representation of both shape and nonrigid motion. Our key insight is the factorization of the deformation between frames by continuous bijective canonical maps (homeomorphisms) and their inverses that go through a learned canonical shape. Our novel deformation representation and its implementation are simple, efficient, and guarantee cycle consistency, topology preservation, and, if needed, volume conservation. Our modelling of the learned canonical shapes provides a flexible and stable space for shape prior learning. We demonstrate state-of-the-art performance in modelling a wide range of deformable geometries: human bodies, animal bodies, and articulated objects.

==> clean.sh <==
rm -r figures/supp
rm -r supp_text
rm tables/supp*
rm cameraready_supp.tex

find ./main_text/ -type f -exec sed -i '' -e '/^%/ d' {} \;  
find ./tables/ -type f -exec sed -i '' -e '/^%/ d' {} \;  
sed -i '' -e '/^%/ d' cameraready_main.tex

rm *.aux *.brf *latexmk *.gz *.log *.fls *.pdf
